Investigating Polarization characteristics of GRB200503A and GRB201009A

We present results of a comprehensive analysis of the polarization characteristics of GRB 200503A and GRB 201009A observed with the Cadmium Zinc Telluride Imager (CZTI) on board AstroSat. Despite these GRBs being reasonably bright, they were missed by several spacecraft and had thus far not been localized well, hindering polarization analysis. We present positions of these bursts obtained from the Inter-Planetary Network (IPN) and the newly developed CZTI localization pipeline. We then undertook polarization analyses using the standard CZTI pipeline. We cannot constrain the polarization properties for GRB 200503A, but find that GRB 201009A has a high degree of polarization.

==> tab2texfig.py <==
#!/usr/bin/env python3
from astropy.table import Table
t = Table.read("grb_table.csv")

num_subfig = 4
for count, row in enumerate(t):
  if count % num_subfig == 0:
    print("\\begin{figure*}[hp]\n\\centering")
  print("""
\\begin{{subfigure}}{{\\textwidth}}
  \\centering
  \\includegraphics[width=\\linewidth]{{{grbname}.pdf}}
  \\caption{{{grbname}: $\\theta={theta:0.2f}\\degr$, $\\phi = {phi:0.2f}\\degr$}}
  \\label{{fig:{grbname}}}
\\end{{subfigure}}""".format(grbname=row["grbname"], theta=row["theta"], phi=row["phi"]))
  if (count % num_subfig == num_subfig - 1) or (count == len(t) - 1):
    figname = "fig:grbplots{}".format(1+count//num_subfig)
    print("\\caption{{}} \\label{{{figname}}}\n\\end{{figure*}}\n\n".format(figname=figname))
